Measurement of Coherent Elastic Neutrino-Nucleus Scattering from reactor antineutrinos

The 96.4 day exposure of a 3 kg ultra-low noise germanium detector to the high flux of antineutrinos from a power nuclear reactor is described. A very strong preference ($p<1.2\times10^{-3}$) for the presence of a coherent elastic neutrino-nucleus scattering (CE$\nu$NS) component in the data is found, when compared to a background-only model. No such effect is visible in 25 days of operation during reactor outages. The best-fit CE$\nu$NS signal is in good agreement with expectations based on a recent characterization of germanium response to sub-keV nuclear recoils. Deviations of order 60\% from the Standard Model CE$\nu$NS prediction can be excluded using present data. Standing uncertainties in models of germanium quenching factor, neutrino energy spectrum, and background are examined.

==> anc/data.txt <==
0.20500	92.851	15.057	47.287	18.332
0.21500	100.25	14.290	44.602	15.361
0.22500	107.70	13.257	20.592	8.5787
0.23500	89.250	9.7672	32.014	8.3887
0.24500	85.599	8.2579	24.151	5.9550
0.25500	78.950	6.8744	18.659	4.4542
0.26500	76.139	6.0531	19.374	3.9820
0.27500	67.899	5.0824	15.744	3.1650
0.28500	63.830	4.4771	15.210	2.7777
0.29500	61.526	4.0267	17.995	2.7376
0.30500	59.578	3.6612	12.059	2.0204
0.31500	56.451	3.2842	13.982	2.0612
0.32500	56.680	3.0740	12.404	1.8317
0.33500	57.746	2.8796	12.170	1.7208
0.34500	55.448	2.5447	12.890	1.6817
0.35500	51.263	2.1878	13.452	1.6346
0.36500	48.762	1.9401	9.3150	1.2902
0.37500	48.367	1.8039	10.667	1.3355
0.38500	45.783	1.6727	10.167	1.2704
0.39500	43.494	1.6011	11.122	1.3067
0.40500	41.892	1.5796	9.1814	1.1671
0.41500	41.349	1.6090	8.9199	1.1376
0.42500	40.807	1.6536	6.9300	0.98947
0.43500	40.730	1.7137	10.098	1.1983
0.44500	38.539	1.6943	8.5961	1.0944
0.45500	37.823	1.6941	7.8041	1.0330
0.46500	38.372	1.7133	6.9260	0.96279
0.47500	36.253	1.6174	7.3248	0.98413
0.48500	33.878	1.5031	6.9850	0.95197
0.49500	34.816	1.4951	5.6895	0.84809
0.50500	34.437	1.4421	6.1012	0.87272
0.51500	33.176	1.3667	5.3204	0.80680
0.52500	29.556	1.2286	5.4938	0.81447
0.53500	30.585	1.2370	6.3593	0.87280
0.54500	31.809	1.2515	6.5219	0.87886
0.55500	28.286	1.1399	4.4172	0.71535
0.56500	29.168	1.1533	5.9433	0.82853
0.57500	28.651	1.1323	5.1075	0.76264
0.58500	27.343	1.0920	4.9474	0.74662
0.59500	27.870	1.1010	5.4441	0.78038
0.60500	28.529	1.1169	4.7455	0.72405
0.61500	26.794	1.0672	5.5559	0.78145
0.62500	25.778	1.0397	4.8694	0.72717
0.63500	24.834	1.0123	5.0344	0.73647
0.64500	25.118	1.0185	4.0530	0.65618
0.65500	25.312	1.0222	4.5301	0.69153
0.66500	25.072	1.0125	4.1813	0.66067
0.67500	22.973	0.95172	4.2423	0.66247
0.68500	23.064	0.95121	4.2017	0.65614
0.69500	22.074	0.91956	4.8554	0.70327
0.70500	21.256	0.89277	3.9264	0.62781
0.71500	21.994	0.90909	4.5711	0.67550
0.72500	22.272	0.91141	3.4699	0.58404
0.73500	22.600	0.91637	3.8222	0.61093
0.74500	21.996	0.89499	4.4541	0.65786
0.75500	20.678	0.85464	3.0089	0.53638
0.76500	21.277	0.86505	3.9202	0.61141
0.77500	19.786	0.82091	4.0790	0.62175
0.78500	19.539	0.80926	4.2370	0.63175
0.79500	18.917	0.78779	3.7524	0.59176
0.80500	20.001	0.81141	3.5470	0.57311
0.81500	19.057	0.78197	2.4405	0.47253
0.82500	20.293	0.80790	2.9648	0.51980
0.83500	21.610	0.83587	3.6617	0.57682
0.84500	18.584	0.75516	2.8415	0.50561
0.85500	19.739	0.77867	4.0618	0.60432
0.86500	19.086	0.75805	3.4251	0.55255
0.87500	18.511	0.73872	4.1061	0.60411
0.88500	18.643	0.73786	4.3463	0.62013
0.89500	17.522	0.70582	3.5469	0.55781
0.90500	18.357	0.72222	3.6168	0.56196
0.91500	17.611	0.69990	3.8584	0.57926
0.92500	18.049	0.70672	3.3303	0.53646
0.93500	17.826	0.69726	4.1684	0.59973
0.94500	17.895	0.69553	3.1364	0.51831
0.95500	16.917	0.66977	3.7178	0.56382
0.96500	18.069	0.69315	3.7912	0.56848
0.97500	17.455	0.67630	3.2770	0.52733
0.98500	17.193	0.66826	3.6878	0.55897
0.99500	17.432	0.67084	3.5950	0.55102
1.0050	16.610	0.65038	4.3367	0.60500
1.0150	18.037	0.67926	4.8254	0.63767
1.0250	16.767	0.64935	3.3199	0.52719
1.0350	16.814	0.64846	3.4777	0.53899
1.0450	17.247	0.65600	4.3785	0.60469
1.0550	17.657	0.66356	5.2754	0.66367
1.0650	17.085	0.64933	3.8656	0.56645
1.0750	17.538	0.65781	4.8422	0.63398
1.0850	18.245	0.67082	4.9959	0.64331
1.0950	16.767	0.63827	6.0483	0.70790
1.1050	18.341	0.67032	8.2390	0.82732
1.1150	20.418	0.71211	8.3047	0.82990
1.1250	21.940	0.74085	13.572	1.0659
1.1350	23.921	0.77750	14.846	1.1151
1.1450	24.385	0.78572	18.304	1.2416
1.1550	27.596	0.84461	24.015	1.4296
1.1650	32.494	0.92968	31.567	1.6499
1.1750	37.611	1.0163	38.292	1.8282
1.1850	41.337	1.0774	45.082	1.9958
1.1950	48.727	1.1983	59.817	2.3328
1.2050	53.270	1.2694	73.476	2.6182
1.2150	59.701	1.3683	85.024	2.8458
1.2250	68.221	1.5011	100.96	3.1496
1.2350	75.361	1.6123	124.32	3.5734
1.2450	80.234	1.6897	142.53	3.8933
1.2550	87.719	1.8062	156.73	4.1398
1.2650	94.001	1.9052	162.38	4.2417
1.2750	96.807	1.9532	181.85	4.5724
1.2850	96.993	1.9624	184.57	4.6265
1.2950	100.87	2.0343	194.88	4.8170
1.3050	100.52	2.0359	197.14	4.8652
1.3150	96.192	1.9836	192.79	4.8153
1.3250	89.969	1.8998	177.92	4.5852
1.3350	84.121	1.8192	166.97	4.4154
1.3450	76.912	1.7141	154.74	4.2177
1.3550	71.379	1.6332	139.89	3.9655
1.3650	62.462	1.4925	119.87	3.6055
1.3750	57.472	1.4146	105.67	3.3417
1.3850	51.535	1.3206	88.851	3.0158
1.3950	44.403	1.1975	73.789	2.7023
1.4050	36.242	1.0515	65.498	2.5260
1.4150	33.388	1.0018	49.890	2.1615
1.4250	28.575	0.91010	37.232	1.8350
1.4350	24.588	0.83081	28.157	1.5747
1.4450	20.933	0.75433	21.154	1.3500
1.4550	19.321	0.72068	17.334	1.2147
1.4650	17.607	0.68324	13.992	1.0853
1.4750	15.625	0.63762	9.1409	0.86919
1.4850	15.066	0.62647	7.8679	0.80476
1.4950	14.610	0.61692	8.6612	0.84627


==> anc/iron_filter.txt <==
0.95700	25.100	0.089000	1.4764	1.4764
0.74800	30.000	0.087000	2.1543	2.2116
0.59200	31.700	0.079000	2.2955	2.1884
0.45000	35.300	0.070000	3.5277	4.3766


==> anc/photo_neutron.txt <==
0.69698	21.740	0.57576	26.317	0.81819	18.519
1.1212	18.919	1.0000	21.212	1.2424	17.073
1.4849	18.367	1.3637	19.999	1.6061	16.981
1.8485	18.033	1.6667	20.000	1.9697	16.923
2.0909	18.841	1.9697	20.000	2.2121	17.808
2.3334	19.480	2.2121	20.548	2.4546	18.518
2.6364	19.540	2.5152	20.482	2.6970	19.101
2.8788	20.000	2.7576	20.879	2.9394	19.588
3.1212	20.389	3.0000	21.212	3.1818	20.000
3.3637	20.721	3.2425	21.495	3.4243	20.354
3.6061	21.008	3.4849	21.739	3.6667	20.661
3.8485	21.260	3.7879	21.600	3.9091	20.930
4.0909	21.482	4.0303	21.805	4.1516	21.168
4.3334	21.678	4.2728	21.986	4.3940	21.379
4.5758	21.854	4.5152	22.147	4.6364	21.568
4.8182	22.012	4.7576	22.293	4.8788	21.739
5.0607	22.155	5.0000	22.424	5.1213	21.893
5.3031	22.285	5.2425	22.543	5.3637	22.033
5.5455	22.404	5.4849	22.651	5.6061	22.162
5.7879	22.512	5.7273	22.751	5.8485	22.279
6.0304	22.614	5.9698	22.843	6.0910	22.389
6.2728	22.706	6.2122	22.927	6.2728	22.706
6.5758	22.581	6.5152	22.791	6.5758	22.581
6.7576	22.871	6.7576	22.871	6.8182	22.667
7.0607	22.747	7.0001	22.944	7.0607	22.747
7.2425	23.013	7.2425	23.013	7.2425	23.013
7.5455	22.892	7.5455	22.892	7.5455	22.892

